The non-overlapping statistical approximation to overlapping group lasso

Group lasso is a commonly used regularization method in statistical learning in which parameters are eliminated from the model according to predefined groups. However, when the groups overlap, optimizing the group lasso penalized objective can be time-consuming on large-scale problems because of the non-separability induced by the overlapping groups. This bottleneck has seriously limited the application of overlapping group lasso regularization in many modern problems, such as gene pathway selection and graphical model estimation. In this paper, we propose a separable penalty as an approximation of the overlapping group lasso penalty. Thanks to the separability, the computation of regularization based on our penalty is substantially faster than that of the overlapping group lasso, especially for large-scale and high-dimensional problems. We show that the penalty is the tightest separable relaxation of the overlapping group lasso norm within the family of $\ell_{q_1}/\ell_{q_2}$ norms. Moreover, we show that the estimator based on the proposed separable penalty is statistically equivalent to the one based on the overlapping group lasso penalty with respect to their error bounds and the rate-optimal performance under the squared loss. We demonstrate the faster computational time and statistical equivalence of our method compared with the overlapping group lasso in simulation examples and a classification problem of cancer tumors based on gene expression and multiple gene pathways.

==> Figtree/tree.R <==
library(data.table)
library(ggplot2)
library(stringr)
library(scales)
library(Hmisc)
library(latex2exp)
setwd("/Users/mingyuqi/Desktop/gl_jmlr/tree")

files<-c('treen600.csv',
         'treen1200.csv',
         'treen2400.csv')


lapply(files,function(x)
{
   inter<-fread(x)
   inter[,11:20] <- 0.05*inter[,11:20]
   apply(expand.grid(1:10,c('Timing in sec.','Support discrepancy','Estimation error')),1,paste,collapse="_")->cols
   names(inter)<-cols
   inter[,sampleN:=str_extract(x,'\\d+')]
   inter<-melt(inter,id.vars='sampleN')
   inter[,c('method','v'):=tstrsplit(variable,"_")]
   inter[,!'variable']
})->info

rbindlist(info)->info

#info[,as.list(mean_cl_boot(value)),.(sampleN,method,v)]->dat
info[,as.list(smean.sd(value)),.(sampleN,method,v)]->dat
dat[,ymin:=Mean-(1.96*SD/sqrt(50))]  ###########here!!!

dat[,ymax:=Mean+(1.96*SD/sqrt(50))]
dat[,method:=gsub("\\s+","",paste0('Method',method))]

names(dat)[names(dat) == 'Mean'] <- 'y'


dat[,Method:=fcase(
      method %in% c('Method1','Method2'), 'overlapping group lasso',
      method %in% c('Method3','Method4'), 'lasso',
      method %in% c('Method5','Method6'), 'proposed group lasso estimatation',
       method %in% c('Method7','Method8'), 'uniform weight',
      method %in% c('Method9','Method10'), 'size weight',
      default='')]
      
dat[,Method:=factor(Method,c('overlapping group lasso','lasso','proposed group lasso estimatation','uniform weight','size weight'))]
      
dat[,Type:=fcase(
      method %in% c('Method1','Method3','Method5','Method7','Method9'), 'SPAM',
      method %in% c('Method2','Method4','Method6','Method8','Method10'), 'SLEP',
      default='')]
#########




##################plot
ts<-30

custom_colors <- c("Overlapping group lasso" = "#FC4E07", "Weighted lasso" = "#009E73","Proposed approximation method" = "#56B4E9",
                   "Uniform weight" = "#E69F00","Group size-dependent weight" = "#CC79A7")

todo<-list(
     time=list(method=1:6,v='Timing in sec.',col=1:3,ylab="Timing in sec."),
	 est=list(method=1:6,v='Estimation error',col=1:3,ylab="Estimation error"),
	 sd=list(method=1:6,v='Support discrepancy',col=1:3,ylab="Support discrepancy"),
	 
     wtime=list(method=c(1,5:10),v='Timing in sec.',col=c(1,3:5),ylab="Timing in sec."),
	 west=list(method=c(1,5:10),v='Estimation error',col=c(1,3:5),ylab="Estimation error"),
     wsd=list(method=c(1,5:10),v='Support discrepancy',col=c(1,3:5),ylab="Support discrepancy")
)

lapply(names(todo),function(INDOY)
{
todo[[INDOY]]->INDO
dat[method %in% paste0('Method',INDO$method) & v== INDO$v]->aa

p<-ggplot(aa,aes(x=sampleN,y=y,colour=Method,group=method,linetype=Type))+  #####y!!!!!
    geom_point(position=position_dodge(width=0.1),size=2)+
    geom_line(position=position_dodge(0.1))+
    geom_errorbar(aes(ymin=ymin,ymax=ymax),position=position_dodge(width=0.1),width=0.2)+
    theme_bw()+
    labs(y=INDO$ylab,x='Sample Size')+
    scale_x_discrete(limits=c("600","1200","2400"),expand=expansion(add=0.15))+
	theme(panel.grid=element_blank(),legend.position='none', axis.text.x = element_text(size = ts), axis.text.y = element_text(size =   ts),axis.title.x = element_text(size = ts), axis.title.y = element_text(size = ts))+
	guides(colour=guide_legend(nrow=2))+
	scale_colour_manual(values=unname(custom_colors[INDO$col]))

if(INDOY=='time') p<-p+scale_y_continuous(breaks=c(0,400,800,1200),
label=c(TeX(R"(0)"),TeX(R"(4$e^{2}$)"),TeX(R"(8$e^{2}$)"),TeX(R"(12$e^{2}$)")))


if(INDOY=='est')p<-p+scale_y_continuous(breaks=c(0.16,0.3,0.44),
label=c(TeX(R"(1.6$e^{-1}$)"),TeX(R"(3.0$e^{-1}$)"),TeX(R"(4.4$e^{-1}$)")))

if(INDOY=='sd') p<-p+scale_y_continuous(breaks=seq(0,80,40)/100000,
label=c(TeX(R"(0)"),TeX(R"(4$e^{-4}$)"),TeX(R"(8$e^{-4}$)")))


if(INDOY=='wsd') p<-p+scale_y_continuous(breaks=0:3/1000,
label=c(TeX(R"(0)"),TeX(R"(1$e^{-3}$)"),TeX(R"(2$e^{-3}$)"),TeX(R"(3$e^{-3}$)")))


if(INDOY=='west') p<-p+scale_y_continuous(breaks=c(2,4,6)/10,
label=c(TeX(R"(2$e^{-1}$)"),TeX(R"(4$e^{-1}$)"),TeX(R"(6$e^{-1}$)")))

if(INDOY=='wtime') p<-p+scale_y_continuous(breaks=c(0,500,1000),
label=c(TeX(R"(0)"),TeX(R"(5$e^{2}$)"),TeX(R"(1$e^{3}$)")))





ggsave(paste0(INDOY,".pdf"),p, width=7,height=5)
	
p	
}
)->tus

# limits=c("300","600","1200")
#limits=c("600","1200","2400")
###library(patchwork)
###tus[['time']]+tus[['est']]+tus[['sd']]+plot_layout(nrow=1)
###tus[['wtime']]+tus[['west']]+tus[['wsd']]+plot_layout(nrow=1)

###legend
library(tidyverse)
library(grid)

enframe(custom_colors)->aa
rbind(aa,aa)->aa
aa$x<-runif(nrow(aa),1,10)
aa$y<-runif(nrow(aa),1,10)
aa$type<-sample(c('SPAM','SLEP'),NROW(aa),replace=T)
aa$name<-factor(aa$name,names(custom_colors))

#######123

p123<-ggplot(aa |> filter(name %in% names(custom_colors)[1:3]),
            aes(x,y,colour=name))+
geom_point()+
geom_line()+
geom_line(aes(x=x,y=y,linetype=type),colour='black',inherit.aes=F)+
scale_colour_manual(values=custom_colors)+
theme(legend.position='bottom')+
labs(colour='method')+
guides(color=guide_legend(nrow=2,order=1),
       linetype=guide_legend(nrow=2,order=2))

ggplotGrob(p123)->g123
grid.draw(g123$grobs[[15]])

pdf('legend123d.pdf',width=9,height=1.5)
grid.draw(g123$grobs[[15]])
dev.off()

###### 345

p345<-ggplot(aa |> filter(name %in% names(custom_colors)[c(1,3:5)]),
            aes(x,y,colour=name))+
geom_point()+
geom_line()+
geom_line(aes(x=x,y=y,linetype=type),colour='black',inherit.aes=F)+
scale_colour_manual(values=custom_colors)+
theme(legend.position='bottom')+
labs(colour='method')+
guides(color=guide_legend(nrow=2,order=1),
       linetype=guide_legend(nrow=2,order=2))

ggplotGrob(p345)->g345
grid.draw(g345$grobs[[15]])

pdf('legend345d.pdf',width=9.5,height=1.5)
grid.draw(g345$grobs[[15]])
dev.off()

